Identifying systemically important companies in the entire liability network of a small open economy

To a large extent, the systemic importance of financial institutions is related to the topology of financial liability networks. In this work we reconstruct and analyze the - to our knowledge - largest financial network that has been studied up to now. This financial liability network consists of 51,980 firms and 796 banks. It represents 80.2% of total liabilities towards banks by firms and all interbank liabilities from the entire Austrian banking system. We find that firms contribute to systemic risk in similar ways as banks do. In particular, we identify several medium-sized banks and firms with total assets below 1 bln. EUR that are systemically important in the entire financial network. We show that the notion of systemically important financial institutions (SIFIs) or global and domestic systemically important banks (G-SIBs or D-SIBs) can be straightforwardly extended to firms. We find that firms introduce slightly more systemic risk than banks. In Austria in 2008, the total systemic risk of the interbank network amounts to only 29% of the total systemic risk of the entire financial network, consisting of firms and banks.

==> data/5000c/hists/binDataDR.py <==
import numpy as np
from numpy import genfromtxt
import csv

Path = 'DRsC.txt'
OutPath = 'DR'
Min = 0
Max = 0.7
Bins = 70

c = genfromtxt('DRsC.txt', delimiter='\t', skip_header=1)
b = genfromtxt('DRsB.txt', delimiter='\t', skip_header=1)
cb = genfromtxt('DRs.txt', delimiter='\t', skip_header=1)
# from scipy.stats import binned_statistic

# data = np.random.rand(100)
# bin_means = binned_statistic(data, data, bins=10, range=(0, 1))[0]

(yb, ib) = np.histogram(b, bins=int(Bins), range=(Min, Max))
(yc, ic) = np.histogram(c, bins=int(Bins), range=(Min, Max))
(y, i) = np.histogram(cb, bins=int(Bins), range=(Min, Max))

ctable = np.vstack((ib[:-1], ib[1:], yb, yc, y))
ctable = np.transpose(ctable)

np.savetxt("{}.csv".format(OutPath), ctable, delimiter="\t",comments='',
           header='left\tright\tb\tc\tbc', fmt=['%.2f', '%.2f', '%d', '%d', '%d'])

print("test")


==> data/5000c/hists/binDataDegree.py <==
import numpy as np
from numpy import genfromtxt
import csv

OutPath = 'Bdeg'


def dvec(file):
    d = genfromtxt(file, delimiter='\t', skip_header=1)
    di = d[:, 0]
    do = d[:, 1]
    du = d[:, 2]
    return (di, do, du, (d.min(), d.max()))


def doStuff(file, outfile, Bins = 100 , Range = (0, 100)):
    (di, do, du, R) = dvec(file)
    (yi, ii) = np.histogram(di, bins=int(Bins), range=Range)
    (yo, io) = np.histogram(do, bins=int(Bins), range=Range)
    (yu, iu) = np.histogram(du, bins=int(Bins), range=Range)
    ctable = np.vstack((ii[:-1], ii[1:], yi, yo, yu))
    ctable = np.transpose(ctable)
    np.savetxt("{}.csv".format(outfile), ctable, delimiter="\t",comments='',
               header='left\tright\tin\tout\tundirected', fmt=['%.3g', '%.3g', '%d', '%d', '%d'])

doStuff('Cdegrees.txt', 'Cdeg')
doStuff('CBdegrees.txt', 'CBdeg')
doStuff('Bdegrees.txt', 'Bdeg')
doStuff('IBdegrees.txt', 'IBdeg')



doStuff('Bdegrees.txt', 'Bdeg2', Bins=60, Range=(0,3000))
doStuff('IBdegrees.txt', 'IBdeg2', Bins=60, Range=(0,360))

doStuff('Bdegrees.txt',   'Bdeg4', Range = (0,600),Bins = 75)
doStuff('IBdegrees.txt', 'IBdeg4', Range = (0,600),Bins = 75)
doStuff('Bdegrees.txt', 'Bdeg3', Bins=50, Range=(0,5000))
doStuff('IBdegrees.txt', 'IBdeg3', Bins=50, Range=(0,5000))

print("test")

